The GAN is dead; long live the GAN! A Modern GAN Baseline

There is a widely-spread claim that GANs are difficult to train, and GAN architectures in the literature are littered with empirical tricks. We provide evidence against this claim and build a modern GAN baseline in a more principled manner. First, we derive a well-behaved regularized relativistic GAN loss that addresses issues of mode dropping and non-convergence that were previously tackled via a bag of ad-hoc tricks. We analyze our loss mathematically and prove that it admits local convergence guarantees, unlike most existing relativistic losses. Second, our new loss allows us to discard all ad-hoc tricks and replace outdated backbones used in common GANs with modern architectures. Using StyleGAN2 as an example, we present a roadmap of simplification and modernization that results in a new minimalist baseline -- R3GAN. Despite being simple, our approach surpasses StyleGAN2 on FFHQ, ImageNet, CIFAR, and Stacked MNIST datasets, and compares favorably against state-of-the-art GANs and diffusion models.

==> figures/fid-vs-param.py <==
import matplotlib.pyplot as plt
import numpy as np

# Data from the table
configs = [
    "StyleGAN2", "Stripped StyleGAN2", "Well-behaved Loss (RpGAN loss)", "Well-behaved Loss (R2 grad penalty)",
    "ConvNeXt-ify pt.1 (ResNet-ify)", "ConvNeXt-ify pt.1 (Output skips)", "ConvNeXt-ify pt.2 (ResNeXt-ify)",
    "ConvNeXt-ify pt.2 (Inverted bottleneck)"
]
fids = np.array([7.516, 12.46, 11.77, 11.71, 10.17, 9.950, 7.507, 7.045])
total_params = np.array([48.768, 42.886, 42.886, 42.886, 46.682, 46.660, 46.279, 46.068])  # G params + D params in millions
markers = ['o', 's', '^', 'p', '*', 'X', 'D', 'v']  # Different shapes for each point

# Fit a line to the data points excluding "ConvNeXt-ify pt.2"
mask = np.array([True] * 6 + [False, False])
z = np.polyfit(total_params[mask], fids[mask], 1)
p = np.poly1d(z)

# Plotting
fig, ax = plt.subplots(figsize=(12, 8))
for i, txt in enumerate(configs):
    ax.scatter(total_params[i], fids[i], label=txt, s=100, marker=markers[i])  # Use different markers

# Add best fit line
xp = np.linspace(42, 50, 100)
ax.plot(xp, p(xp), '-', color='gray')

# Highlight the deviation of "ConvNeXt-ify pt.2"
for i in [6, 7]:
    ax.scatter(total_params[i], fids[i], color='red', marker=markers[i], s=150)  # Highlight points in red with larger size
    ax.plot([total_params[i], total_params[i]], [fids[i], p(total_params[i])], 'r--')  # Dashed line for deviation

ax.set_xlabel('Total Parameters (Millions)', fontsize=14)
ax.set_ylabel('FID (lower is better)', fontsize=14)
ax.set_title('FID vs Total Parameters with Best Fit Line', fontsize=16)
ax.invert_yaxis()
ax.grid(True)
ax.legend(title="Configurations", bbox_to_anchor=(1.05, 1), loc='upper left')
plt.tight_layout()
plt.show()


==> figures/fid-vs-params-cifar-10.py <==
# Exclude "Ours---Config E" and "StyleGAN3-R + ADA" for the best fit line calculation
params_linefit_exclude = [param for model, param in zip(models_full_corrected, params_full_corrected) if model not in ["Ours---Config E", "StyleGAN3-R + ADA"]]
fids_linefit_exclude = [fid for model, fid in zip(models_full_corrected, fids_full_corrected) if model not in ["Ours---Config E", "StyleGAN3-R + ADA"]]

# Calculate the best fit line excluding the specified models
slope_exclude, intercept_exclude = np.polyfit(params_linefit_exclude, fids_linefit_exclude, 1)
x_line_exclude = np.linspace(min(params_linefit_exclude), max(params_linefit_exclude), 100)
y_line_exclude = slope_exclude * x_line_exclude + intercept_exclude

# Plot setup with all models shown
plt.figure(figsize=(10, 6))
for model, fid, param, marker in zip(models_full_corrected, fids_full_corrected, params_full_corrected, markers[:len(params_full_corrected)]):
    plt.scatter(param, fid, label=model, s=100, marker=marker)

# Plotting the best fit line that excludes "Ours---Config E" and "StyleGAN3-R + ADA"
plt.plot(x_line_exclude, y_line_exclude, "r--", label='Best Fit Line (excluding "Ours" and StyleGAN3)')

plt.title("Scatterplot of Number of Parameters vs FID-50K on CIFAR10")
plt.xlabel("Number of Parameters (Millions)")
plt.ylabel("FID-50K Score (Lower is Better)")
plt.grid(True)
plt.legend(title="Models")
plt.show()
